On bipartite unitary matrices generating subalgebra-preserving quantum operations

We study the structure of bipartite unitary operators which generate via the Stinespring dilation theorem, quantum operations preserving some given matrix algebra, independently of the ancilla state. We characterize completely the unitary operators preserving diagonal, block-diagonal, and tensor product algebras. Some unexpected connections with the theory of quantum Latin squares are explored, and we introduce and study a Sinkhorn-like algorithm used to randomly generate quantum Latin squares.

==> anc/AlgorithmUUnital.m <==
function m = AlgorithmUUnital(U,n,k,eps)
% implements the algorithm sampling from U_unital until a precision eps is
% reached
	m = 0;
    
    dif = eps + 1;
	
	while dif > eps
		U = IterateUUnital(U,n,k);
        V = PartialTranspose(U,2,[n k]);
        m = m+1;
        dif = norm(V*V'-eye(n*k),'fro');
    end
    
    ret = m;
	
end

==> anc/BenchmarkAlgorithmQLS.m <==
function ret = BenchmarkAlgorithmQLS(n, N, eps)
% returns the running time of the QLS algorithm for N iterations with
% precision eps

    Neps = size(eps, 1);  

    steps = zeros(N, Neps);
        
    for i = 1:N
        q = randn(n, n, n) + 1j*randn(n, n, n);
        for j = 1:Neps
            steps(i,j) = UnitarizeUntilClose(q, eps(j));
        end
    end
    
    ret = steps;
end

==> anc/BenchmarkAlgorithmUUnital.m <==
function ret = BenchmarkAlgorithmUUnital(n, k, N, fname, eps)
% reads N unitary matrices from fname and runs the U_unital algorithm on 
% these matrices. eps contains the different values for the precision

    Neps = size(eps, 1);

    steps = zeros(N, Neps);
    U = zeros(n*k);
        
    for i = 1:N
        U = dlmread(fname, ' ', [(i-1)*n*k 0 i*n*k-1 n*k-1]);
        for j = 1:Neps
            steps(i,j) = AlgorithmUUnital(U, n, k, eps(j));
        end
    end
    
    ret = steps;
end

==> anc/IsQLS.m <==
function ret = IsQLS(q)
% calculates a score for how close is q to being a QLS

    n = size(q,1);
    
    x = 0;
    y = 0;
    
    for i = 1:n
        w = squeeze(q(i,:,:));
        x = x + trace((w*w'-eye(n))*(w*w'-eye(n)));
        w = squeeze(q(:,i,:));
        y = y + trace((w*w'-eye(n))*(w*w'-eye(n)));
	end
    
	ret = sqrt(abs(x)) + sqrt(abs(y));
	
end

==> anc/IterateUUnital.m <==
function ret = IterateUUnital(U,n,k)
% returns the angular part of the partial transpose

    V = PartialTranspose(U,2,[n k]);
    
    ret = PolarPart(V);
    
end

==> anc/PolarPart.m <==
function ret = PolarPart(X)
% returns the polar part of the polar decomposition using the SVD

    [U,~,V] = svd(X);
    
    ret = U*V';
    
end

==> anc/UnitarizeBoth.m <==
function qq = UnitarizeBoth(q)
% one iteration of the QLS algorithm

	qq = UnitarizeRows(UnitarizeColumns(q));
    
end


==> anc/UnitarizeColumns.m <==
function qq = UnitarizeColumns(q)
% normalizes the columns of a n x n x n matrix to produce a unitary
% operator on each column

    n = size(q,1);

    for i=1:n
        r = squeeze(q(:,i,:));
        [u,~,v] = svd(r);
        q(:,i,:) = u*v';
    end
    
    qq = q;

end

==> anc/UnitarizeRows.m <==
function qq = UnitarizeRows(q)
% normalizes the rows of a n x n x n matrix to produce a unitary
% operator on each rows

    n = size(q,1);

    for i=1:n
        r = squeeze(q(i,:,:));
        [u,~,v] = svd(r);
        q(i,:,:) = u*v';
    end
    
    qq = q;

end

==> anc/UnitarizeUntilClose.m <==
function N = UnitarizeUntilClose(q,eps)
% performs the QLS algorithm unitl precision eps is attained

	N = 0;
	
	qq = q;
	
	while(IsQLS(qq) > eps)
		qq = UnitarizeBoth(qq);
		N = N+1;
	end
	
end


==> anc/readme.txt <==
The main files are 

BenchmarkAlgorithmUUnital.m - algorithm for sampling from U_unital
BenchmarkAlgorithmQLS.m - algorithm for sampling from QLS
